Measure Before You Manage: Evaluating Agent Working Memory in Coding Agents

Agent working memory is heterogeneous. Objects such as instructions, artifacts, tool outputs, and agent-generated state play different semantic roles and exhibit different size, retention, and representation profiles. Recent work has begun to explore memory-management mechanisms that account for such heterogeneity. This work focuses on semantic heterogeneity and studies how it should shape the management and evaluation of working memory in coding agents. Across 55 archived coding-agent trajectories, we find that semantically different working-memory objects exhibit distinct retention and compression behavior. This heterogeneity motivates semantically informed memory management. We study two semantically informed strategies: an object-aware compression policy and a retrieval-based policy. Their evaluation shows that calibration gains may not transfer to held-out tasks, and that equal token budgets do not imply equal delivered context or management cost. A real-system replay further exposes serving limits that nominal budgets alone do not capture. Together, these results show why semantic structure matters for agent working memory and why evaluating memory-management strategies requires more than a nominal token budget. We organize these lessons into four levels: stored state, delivered context, management work, and task or process outcome.

==> analysis/build_appendix_evidence.py <==
"""Read-only research-data audit; generate appendix table rows from saved runs.

Standard library only. No project modules, models, network clients, or experiment
launchers are imported. Input files are read and hashed. Writes are restricted to
paper/generated/ and paper/analysis/appendix_evidence.json. The raw
policy_heldout_v2 corpus is deliberately excluded. Previously archived summaries
can contain its derived results; those are not used for the paired tables here.
All bootstrap intervals computed here are explicitly post-hoc audit intervals.
"""

from pathlib import Path
from collections import defaultdict, Counter
import csv
import hashlib
import itertools
import json
import math
import random
import statistics as st

ROOT = Path(__file__).resolve().parents[2]
A, G = ROOT / 'attempts1', ROOT / 'generative-agents-eval'
OUT = ROOT / 'paper/generated'
HASHES = {}
TYPES = ['tool_output', 'artifact', 'instruction', 'agent_state']
NAMES = dict(zip(TYPES, ['Tool output', 'Artifact', 'Instruction', 'Agent state']))
ARMS = ['full', 'fifo_selector', 'lru_demand_selector', 'ga_retrieval_adapted',
        'uniform_compress + common A10 budget adapter',
        'object_aware_legacy + common A10 budget adapter']
SHORT = dict(zip(ARMS, ['Full', 'FIFO', 'LRU-D', 'GA', 'UC', 'OA']))
POLICIES = ['fifo', 'lru', 'uniform_compress', 'object_aware']


def read(p):
    p = Path(p)
    assert 'policy_heldout_v2' not in p.parts
    data = p.read_bytes()
    HASHES[str(p.relative_to(ROOT))] = hashlib.sha256(data).hexdigest()
    return data.decode()


def js(p):
    return json.loads(read(p))


def jl(p):
    return [json.loads(s) for s in read(p).splitlines() if s.strip()]


def csvrows(p):
    return list(csv.DictReader(read(p).splitlines()))


def quantile(v, q):
    x = sorted(v)
    k = (len(x) - 1) * q
    lo, hi = math.floor(k), math.ceil(k)
    return x[lo] + (x[hi] - x[lo]) * (k - lo)


def signed_rank(d):
    d = [round(x, 12) for x in d if abs(x) > 1e-12]
    if not d:
        return {'m': 0, 'p': 1.0}
    vals = sorted(abs(x) for x in d)
    ranks = [st.mean(i + 1 for i, x in enumerate(vals) if x == abs(a)) for a in d]
    obs = abs(sum(r if x > 0 else -r for x, r in zip(d, ranks)))
    extreme = sum(abs(sum(s * r for s, r in zip(signs, ranks))) >= obs - 1e-12
                  for signs in itertools.product((-1, 1), repeat=len(d)))
    return {'m': len(d), 'p': extreme / (2 ** len(d))}


def bootstrap(d):
    rng = random.Random(20260828)
    means = sorted(st.mean(d[rng.randrange(len(d))] for _ in d) for _ in range(10000))
    return [means[250], means[9750]]


def compare(d):
    return {'n': len(d), 'delta': st.mean(d), 'ci': bootstrap(d),
            'diffs': d, **signed_rank(d)}


def holm(rows):
    previous = 0
    for rank, row in enumerate(sorted(rows, key=lambda r: r['p'])):
        previous = max(previous, min(1, row['p'] * (len(rows) - rank)))
        row['holm'] = previous


def texescape(value):
    return str(value).replace('_', r'\_').replace('%', r'\%').replace('&', r'\&')


def rows_file(name, rows):
    OUT.mkdir(exist_ok=True)
    text = '% Generated from saved records by analysis/build_appendix_evidence.py.\n'
    text += '\n'.join(' & '.join(str(v) for v in row) + r' \\' for row in rows) + '\n'
    (OUT / f'{name}.tex').write_text(text)


def characterization(directory):
    pool, per_task, step_rows = defaultdict(list), [], defaultdict(list)
    disk_count = 0
    for path in sorted(directory.glob('*/task.json')):
        task = js(path)
        all_objects = {o['object_id']: o for o in jl(path.parent / 'objects.jsonl')}
        disk_count += sum(not o.get('in_context', True) for o in all_objects.values())
        objs = {k: v for k, v in all_objects.items() if v.get('in_context', True)}
        access = jl(path.parent / 'accesses.jsonl')
        evicts = defaultdict(list)
        for event in access:
            if event['access_type'] == 'evict':
                evicts[event['object_id']].append(event['step_id'])
        end = max(task['total_steps'], 1)
        local = defaultdict(list)
        for oid, obj in objs.items():
            stop = min(evicts[oid]) if evicts[oid] else end
            retained = max(stop - obj['created_step'], 0)
            row = {'size': obj['size_tokens'], 'retained': retained,
                   'cost': obj['size_tokens'] * retained}
            pool[obj['object_type']].append(row)
            local[obj['object_type']].append(row)
        denom = sum(o['size_tokens'] for o in objs.values())
        per_task.append({'id': task['task_id'], 'repo': task.get('repository'),
                         'shares': {t: sum(x['size'] for x in local[t]) / denom for t in TYPES}})
        for step in jl(path.parent / 'steps.jsonl'):
            if step.get('action_type') != 'llm':
                continue
            comp = step.get('context_tokens_by_type') or {}
            total = sum(comp.values())
            if total:
                step_rows[step['step_id']].append({t: comp.get(t, 0) / total for t in TYPES})
    total_v = sum(x['size'] for v in pool.values() for x in v)
    total_r = sum(x['cost'] for v in pool.values() for x in v)
    stats = {}
    for t in TYPES:
        vals = pool[t]
        shares = [r['shares'][t] for r in per_task]
        stats[t] = {'n': len(vals), 'median_size': st.median(x['size'] for x in vals),
                    'p90_size': quantile([x['size'] for x in vals], .9),
                    'mean_retained': st.mean(x['retained'] for x in vals),
                    'total_size': sum(x['size'] for x in vals),
                    'total_cost': sum(x['cost'] for x in vals),
                    'volume_share': sum(x['size'] for x in vals) / total_v,
                    'retention_share': sum(x['cost'] for x in vals) / total_r,
                    'task_mean_share': st.mean(shares), 'task_median_share': st.median(shares),
                    'task_p10_share': quantile(shares, .1), 'task_p90_share': quantile(shares, .9)}
    steps = {s: {'n': len(v), 'shares': {t: st.mean(x[t] for x in v) for t in TYPES}}
             for s, v in sorted(step_rows.items())}
    return {'n_tasks': len(per_task), 'n_repos': len({r['repo'] for r in per_task}),
            'disk_only': disk_count, 'stats': stats, 'steps': steps, 'per_task': per_task}


def main():
    report = {'scope': 'Independent local audit of saved records, not new model experiments.'}
    swe = characterization(A / 'results/traces')
    tb = characterization(A / 'results/traces_tb')
    report['swe'], report['terminal'] = swe, tb
    original_cost = {r['object_type']: r for r in csvrows(A / 'results/tables/cost.csv')}
    for t, s in swe['stats'].items():
        assert s['n'] == int(original_cost[t]['n_objects'])
        assert s['total_cost'] == int(original_cost[t]['total_retention_cost'])
    rows_file('app_sizes', [[NAMES[t], s['n'], f"{s['median_size']:.0f}",
              f"{s['p90_size']:.1f}", f"{s['mean_retained']:.2f}", f"{s['total_cost']:,}"]
              for t, s in swe['stats'].items()])
    rows_file('app_task_shares', [[NAMES[t], f"{100*s['task_mean_share']:.1f}",
              f"{100*s['task_median_share']:.1f}",
              f"[{100*s['task_p10_share']:.1f}, {100*s['task_p90_share']:.1f}]",
              f"{100*tb['stats'][t]['task_mean_share']:.1f}"] for t,s in swe['stats'].items()])
    rows_file('app_temporal', [[s, swe['steps'][s]['n']] +
              [f"{100*swe['steps'][s]['shares'][t]:.1f}" for t in TYPES]
              for s in [1,5,10,15,20,25] if s in swe['steps']])
    compression = csvrows(A / 'results/compression.csv')
    cr = {}
    for t in TYPES:
        raw = [r for r in compression if r['object_type'] == t and r['representation'] == 'compressed']
        cr[t] = {'n': len(raw), 'ratio': st.mean(float(r['compression_ratio']) for r in raw),
                 'literal_retention': st.mean(float(r['fact_retention']) for r in raw),
                 'zero_facts': sum(int(r['n_facts']) == 0 for r in raw),
                 'nonempty_retention': st.mean(float(r['fact_retention']) for r in raw if int(r['n_facts']) > 0)}
    report['compression'] = {'rows': len(compression), 'representations': sorted({r['representation'] for r in compression}), 'by_type': cr}
    rows_file('app_compression', [[NAMES[t], s['n'], f"{s['ratio']:.3f}",
              f"{s['literal_retention']:.3f}", s['zero_facts'], f"{s['nonempty_retention']:.3f}"] for t,s in cr.items()])

    corpora = {name: js(A / f'results/{name}/cells.json')
               for name in ['policy', 'policy_tight', 'policy_w3', 'policy_heldout']}
    allcells = []
    budget_summary = []
    for name, cells in corpora.items():
        ref = {c['instance_id']: c['peak_context_tokens'] for c in cells if c['policy'] == 'full'}
        for c in cells:
            allcells.append({**c, 'corpus': name, 'eff': c['budget_tokens'] / ref[c['instance_id']]})
        for nominal in sorted({c['budget_fraction'] for c in cells if c['policy'] != 'full'}):
            selected = [c for c in allcells if c['corpus'] == name and c['policy'] != 'full' and c['budget_fraction'] == nominal]
            budget_summary.append({'corpus': name, 'nominal': nominal, 'n': len(selected),
                                   'median': st.median(c['eff'] for c in selected),
                                   'min': min(c['eff'] for c in selected), 'max': max(c['eff'] for c in selected)})
    narrative_medians = {}
    for line in read(A / 'FINDINGS_BUDGET_FLOOR.md').splitlines():
        parts = [v.strip().strip('`').replace('**','') for v in line.split('|')[1:-1]]
        if len(parts) == 5 and parts[0] in corpora:
            narrative_medians[parts[0],float(parts[1])] = float(parts[3])
    for r in budget_summary:
        r['narrative_median'] = narrative_medians[r['corpus'],r['nominal']]
    report['old_budget_summary'] = budget_summary
    rows_file('app_old_budget', [[texescape(r['corpus']), f"{100*r['nominal']:.0f}", r['n'],
              f"{100*r['median']:.1f}", f"{100*r['narrative_median']:.1f}",
              f"[{100*r['min']:.1f}, {100*r['max']:.1f}]"] for r in budget_summary])
    h6 = {}
    for split, names in [('Calibration', ['policy', 'policy_tight', 'policy_w3']), ('Held-out', ['policy_heldout'])]:
        selected = [c for c in allcells if c['corpus'] in names and c['budget_fraction'] <= .15]
        by = defaultdict(list)
        for c in selected:
            by[c['instance_id'], c['policy']].append(c)
        ids = sorted({t for t,p in by})
        matrix = {t: {p: st.mean(c['repeated_tool_calls'] for c in by[t,p]) for p in POLICIES} for t in ids}
        contrasts = []
        for base in POLICIES[:-1]:
            d = [matrix[t]['object_aware'] - matrix[t][base] for t in ids]
            contrasts.append({'base': base, **compare(d)})
        holm(contrasts)
        secondary = []
        for p in POLICIES:
            secondary.append({'policy': p, **{m: st.mean(st.mean(c[m] for c in by[t,p]) for t in ids)
                              for m in ['repeated_tool_calls','tool_calls','steps','prompt_tokens','resolved']}})
        h6[split] = {'ids': ids, 'matrix': matrix, 'contrasts': contrasts, 'secondary': secondary}
        rows_file('app_h6_' + split.lower().replace('-', ''),
                  [[texescape(t)] + [f"{matrix[t][p]:g}" for p in POLICIES] for t in ids])
        short_id = lambda t: t.split('-')[-1] if split == 'Calibration' else t.split('__')[-1]
        rows_file('app_h6_' + split.lower().replace('-', '') + '_short',
                  [[texescape(short_id(t))] + [f"{matrix[t][p]:g}" for p in POLICIES] for t in ids])
    report['h6'] = h6
    labels = {'fifo':'FIFO', 'lru':'LRU', 'uniform_compress':'UC', 'object_aware':'OA'}
    rows_file('app_h6_contrasts', [[split, labels[c['base']], f"{c['n']}/{c['m']}", f"{c['delta']:+.3f}",
              f"[{c['ci'][0]:+.3f}, {c['ci'][1]:+.3f}]", f"{c['p']:.4f}", f"{c['holm']:.4f}"]
              for split, info in h6.items() for c in info['contrasts']])
    rows_file('app_h6_secondary', [[split, labels[c['policy']], f"{c['repeated_tool_calls']:.3f}",
              f"{c['tool_calls']:.2f}", f"{c['steps']:.2f}", f"{c['prompt_tokens']:,.0f}"]
              for split, info in h6.items() for c in info['secondary']])
    by_eff = defaultdict(list)
    for c in allcells:
        if c['corpus'] != 'policy_heldout' and c['policy'] != 'full' and c['eff'] <= .30:
            by_eff[c['instance_id'],c['policy']].append(c['repeated_tool_calls'])
    eff_ids = sorted({t for t,p in by_eff})
    eff = []
    for p in POLICIES[:-1]:
        eff.append({'base':p, **compare([st.mean(by_eff[t,'object_aware']) - st.mean(by_eff[t,p]) for t in eff_ids])})
    holm(eff)
    report['h6_effective_posthoc'] = {'threshold':.30, 'ids':eff_ids, 'contrasts':eff}
    rows_file('app_h6_effective', [[labels[c['base']], f"{c['n']}/{c['m']}", f"{c['delta']:+.3f}",
              f"[{c['ci'][0]:+.3f}, {c['ci'][1]:+.3f}]", f"{c['p']:.4f}", f"{c['holm']:.4f}"] for c in eff])

    run_dir = G / 'results/phase3_calibration_v3/agent'
    run = js(run_dir / 'run_result.json')
    records = jl(run_dir / 'records.jsonl')
    quality = js(G / 'results/phase3_quality_v1/QUALITY.json')
    tasks = sorted(run['fully_feasible'])
    cells = {}
    for t,a in itertools.product(tasks, ARMS):
        d = run_dir / 'traces' / f'{t}__a10-{a.split()[0]}'
        j = js(d / 'task.json'); steps = jl(d / 'steps.jsonl')
        rec = [x for x in records if x['task_id'] == t and x['arm'] == a]
        cells[t,a] = {'repeated':j['extra']['repeated_tool_calls'], 'wall':j['total_runtime'],
                      'steps':j['total_steps'], 'main_calls':sum(s['action_type'] == 'llm' for s in steps),
                      'importance':max(x['importance_calls'] for x in rec), 'summary':max(x['summary_calls'] for x in rec),
                      'managed':st.median(x['managed_state_tokens'] for x in rec), 'input':j['total_prompt_tokens'],
                      'resolved':j.get('resolved')}
        assert cells[t,a]['repeated'] == quality['per_task_matrix'][f'{t}::{a}']['repeated_tool_calls']
    ga = ARMS[3]
    contrasts = [{'base':a, **compare([cells[t,ga]['repeated'] - cells[t,a]['repeated'] for t in tasks])} for a in [ARMS[1],ARMS[2],ARMS[4],ARMS[5]]]
    holm(contrasts)
    for c in contrasts:
        assert c['p'] == quality['holm_family']['results'][c['base']]['raw_p']
        assert c['holm'] == quality['holm_family']['results'][c['base']]['holm_adjusted_p']
    rows_file('app_ga_matrix', [[t.split('-')[-1]] + [cells[t,a]['repeated'] for a in ARMS] for t in tasks] +
              [['Mean'] + [f"{st.mean(cells[t,a]['repeated'] for t in tasks):.3f}" for a in ARMS]])
    rows_file('app_ga_contrasts', [[SHORT[c['base']], c['m'], f"{c['delta']:+.3f}",
              f"[{c['ci'][0]:+.3f}, {c['ci'][1]:+.3f}]", f"{c['p']:.4f}", f"{c['holm']:.4f}"] for c in contrasts])
    rows_file('main_policy_contrasts',
              [[split, labels[c['base']], f"{c['n']}/{c['m']}", f"{c['delta']:+.3f}",
                f"[{c['ci'][0]:+.3f}, {c['ci'][1]:+.3f}]", f"{c['p']:.4f}", f"{c['holm']:.4f}"]
               for split, info in h6.items() for c in info['contrasts']] +
              [['Retrieval', SHORT[c['base']], f"{c['n']}/{c['m']}", f"{c['delta']:+.3f}",
                f"[{c['ci'][0]:+.3f}, {c['ci'][1]:+.3f}]", f"{c['p']:.4f}", f"{c['holm']:.4f}"]
               for c in contrasts])
    resources = {}
    for a in ARMS:
        c = [cells[t,a] for t in tasks]
        resources[a] = {'main_calls':sum(x['main_calls'] for x in c), 'importance':sum(x['importance'] for x in c),
                        'summary':sum(x['summary'] for x in c), 'input':sum(x['input'] for x in c),
                        'wall_median':st.median(x['wall'] for x in c), 'at_cap':sum(x['steps'] >= 25 for x in c),
                        'managed_median':st.median(x['managed'] for x in c)}
    rows_file('app_resources', [[SHORT[a], r['main_calls'], r['importance'], r['summary'], f"{r['input']:,}",
              f"{r['wall_median']:.1f}", f"{r['at_cap']}/8"] for a,r in resources.items()])
    matching = []
    for a,b in itertools.combinations(ARMS[1:],2):
        gaps = [max(cells[t,a]['managed'],cells[t,b]['managed']) / min(cells[t,a]['managed'],cells[t,b]['managed']) - 1 for t in tasks]
        matching.append({'a':a, 'b':b, 'matched_tasks':sum(x <= .1 for x in gaps), 'max_gap':max(gaps)})
    rows_file('app_matching', [[f'{SHORT[r["a"]]}--{SHORT[r["b"]]}', f"{r['matched_tasks']}/8", f"{100*r['max_gap']:.1f}"] for r in matching])
    budget = js(G / 'results/budget_freeze_v2/budget.json')
    status = {t:'Complete' for t in tasks}
    status.update({t:'Floor rule' for t in run['representation_floor_infeasible']})
    status.update({t:'OA exhaustion' for t in run['policy_budget_noncompliant']})
    ledger = []
    for b in budget['tasks']:
        t = b['task_id']
        breaches = [x for x in records if x['task_id'] == t and x['budget_tokens'] is not None and x['minimal_floor_tokens'] > x['budget_tokens']]
        ledger.append({'task':t,'status':status[t], 'budget':b['budget_qwen'], 'ratio':b['budget_over_peak'],
                       'breach_excess':max((x['minimal_floor_tokens']-x['budget_tokens'] for x in breaches), default=None)})
    rows_file('app_block_ledger', [[r['task'].split('-')[-1], r['status'], r['budget'], f"{100*r['ratio']:.1f}",
              '--' if r['breach_excess'] is None else r['breach_excess']] for r in sorted(ledger,key=lambda r:r['task'])])
    status_code = {'Complete':'C','Floor rule':'F','OA exhaustion':'O'}
    ordered_ledger = sorted(ledger,key=lambda r:r['task'])
    for side, half in [('left',ordered_ledger[:12]),('right',ordered_ledger[12:])]:
        rows_file('app_block_' + side, [[r['task'].split('-')[-1], status_code[r['status']], r['budget'],
                  f"{100*r['ratio']:.1f}", '--' if r['breach_excess'] is None else r['breach_excess']] for r in half])
    wall_d = [cells[t,ga]['wall']-cells[t,ARMS[1]]['wall'] for t in tasks]
    cost = js(run_dir / 'cost.json')
    report['ga'] = {'tasks':tasks,'contrasts':contrasts,'resources':resources,'matching':matching,'ledger':ledger,
                    'cells':{f'{t}::{a}':c for (t,a),c in cells.items()},
                    'wall_delta_fifo':{'mean':st.mean(wall_d),'median':st.median(wall_d),'positive':sum(x>0 for x in wall_d)},
                    'n_started':run['n_trajectories_started'],'n_completed':run['n_trajectories_completed'],
                    'n_interrupted':run['n_trajectories_interrupted'],
                    'run_dollar_estimate':run['cost_usd'],'ledger_dollar_estimate':cost['spent_usd']}
    case_dir = A / 'results/traces/sympy__sympy-19007__full__collect'
    case_objs = {o['object_id']:o for o in jl(case_dir/'objects.jsonl')}
    contents = {r['object_id']:r['content'] for r in jl(case_dir/'contents.jsonl')}
    deps = jl(case_dir/'dependencies.jsonl')
    case_rows = []
    for oid in ['art_0002','art_0003','art_0005','art_0008']:
        obj = case_objs[oid]
        case_rows.append({'id':oid,'step':obj['created_step'],'source':obj['source'],'version':obj['version'],
                          'in_context':obj['in_context'],'sha12':hashlib.sha256(contents[oid].encode()).hexdigest()[:12]})
    assert contents['art_0002'] == contents['art_0003']
    assert contents['art_0005'] == contents['art_0008']
    report['unchanged_read_case'] = {'rows':case_rows, 'tool_invalidations_at_14':sum(
        d.get('invalidation_step')==14 and d.get('invalidation_event') and d['object_id'].startswith('tool_') for d in deps)}
    rows_file('app_read_case', [[r['step'],texescape(r['id']),texescape(r['source']),r['version'],
              r'\texttt{'+r['sha12']+'}'] for r in case_rows])
    report['source_hashes'] = HASHES
    (ROOT / 'paper/analysis/appendix_evidence.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps({'swe':swe['stats'],'temporal':{k:v for k,v in swe['steps'].items() if k in [1,5,10,15,20,25]},
                      'compression':cr,'h6_effective':report['h6_effective_posthoc'], 'resources':resources,
                      'matching':matching,'dollar_conflict':[run['cost_usd'],cost['spent_usd']], 'source_files':len(HASHES)},indent=2))


if __name__ == '__main__':
    main()

